Evaluating the Impact of COVID-19 on Cyberbullying through Bayesian Trend Analysis

COVID-19's impact has surpassed from personal and global health to our social life. In terms of digital presence, it is speculated that during pandemic, there has been a significant rise in cyberbullying. In this paper, we have examined the hypothesis of whether cyberbullying and reporting of such incidents have increased in recent times. To evaluate the speculations, we collected cyberbullying related public tweets (N=454,046) posted between January 1st, 2020 -- June 7th, 2020. A simple visual frequentist analysis ignores serial correlation and does not depict changepoints as such. To address correlation and a relatively small number of time points, Bayesian estimation of the trends is proposed for the collected data via an autoregressive Poisson model. We show that this new Bayesian method detailed in this paper can clearly show the upward trend on cyberbullying-related tweets since mid-March 2020. However, this evidence itself does not signify a rise in cyberbullying but shows a correlation of the crisis with the discussion of such incidents by individuals. Our work emphasizes a critical issue of cyberbullying and how a global crisis impacts social media abuse and provides a trend analysis model that can be utilized for social media data analysis in general.

==> Figures/SMM_Twitter/Twittergot_getdata.py <==
import GetOldTweets3 as got
import sys
import csv
file = open("twitterdataapril-tweets.csv", "w+", encoding="utf-8")
tweetCriteria = got.manager.TweetCriteria().setQuerySearch('coronavirus privacy').setSince("2020-04-01").setUntil("2020-04-20").setMaxTweets(20000)
tweets = got.manager.TweetManager.getTweets(tweetCriteria)
#print(tweet.text)
for tweet in tweets:
	print(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
	file.write(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
file.close()
file = open("twitterdatamarch-tweets.csv", "w+", encoding="utf-8")
tweetCriteria = got.manager.TweetCriteria().setQuerySearch('coronavirus privacy').setSince("2020-03-01").setUntil("2020-03-31").setMaxTweets(20000)
tweets = got.manager.TweetManager.getTweets(tweetCriteria)
#print(tweet.text)
for tweet in tweets:
	print(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
	file.write(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
file.close()
file = open("twitterdataapril-numbers.csv", "w+", encoding="utf-8")
tweetCriteria = got.manager.TweetCriteria().setQuerySearch('coronavirus privacy').setSince("2020-04-01").setUntil("2020-04-20").setMaxTweets(20000)
tweets = got.manager.TweetManager.getTweets(tweetCriteria)
#print(tweet.text)
for tweet in tweets:
	print(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
	file.write(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
file.close()
file = open("twitterdatamarch-numbers.csv", "w+", encoding="utf-8")
tweetCriteria = got.manager.TweetCriteria().setQuerySearch('coronavirus privacy').setSince("2020-03-01").setUntil("2020-03-31").setMaxTweets(20000)
tweets = got.manager.TweetManager.getTweets(tweetCriteria)
#print(tweet.text)
for tweet in tweets:
	print(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
	file.write(tweet.id+","+str(tweet.date)+","+tweet.text+","+str(tweet.retweets)+","+str(tweet.favorites)+'\n')
file.close()
	  	  	  	  

==> Figures/SMM_Twitter/lda_analysis.py <==
#code references from https://rstudio-pubs-static.s3.amazonaws.com/79360_850b2a69980c4488b1db95987a24867a.html
#LDA analysis
#import packages for NLTK and LDA 
import csv
import numpy as np
import gensim
from nltk.tokenize import RegexpTokenizer
tokenizer = RegexpTokenizer(r'\w+')
from stop_words import get_stop_words
from nltk.stem.porter import PorterStemmer
from gensim import corpora, models
# get English stop words list
stopwords = get_stop_words('en')
#get the file to tokenize into 
with open('twitterdatamarch-tweets.csv', 'r', encoding="utf-8") as csvfile:
	listcreate = list(csv.reader(csvfile, delimiter=','))
	#print(listcreate[0])
	raw = str(listcreate)
	tokens = tokenizer.tokenize(raw)
	#print(tokens)
	stopped_tokens = [i for i in tokens if not i in stopwords]
	#print(stopped_tokens)
	stemwords = PorterStemmer()
	texts = [stemwords.stem(i) for i in stopped_tokens]
	#print(texts)
	#import pdb; pdb.set_trace()
	dictionary = corpora.Dictionary([texts])
	#print(dictionary.token2id)
	corpus = [dictionary.doc2bow([text]) for text in texts]
	#print(corpus)
	lda = gensim.models.ldamodel.LdaModel(corpus, num_topics=10, id2word = dictionary, passes=50)
	print(lda.print_topics(num_topics=10, num_words=10))
#	for row in listcreate:
		#print(' '.join(row))

==> Figures/SMM_Twitter/sentimenttwitter2.py <==
#https://www.kaggle.com/ritzdevp/sentiment-analysis-using-nltk
# packages pandas, nltk (needs a special package, see below), numpy, sklearn need to be installed using pip pr pip3
from sklearn.model_selection import train_test_split
import pandas as pd
import numpy as np
from sklearn.utils import shuffle
import nltk
data = pd.read_csv('twitterdatamarch-tweets.csv')
#data.head() 
march_tweets = []

frame = pd.DataFrame(data)
tweets = frame['tweet']
values = []
sentiments = []

#sentiment-analysis-using-nltk
from nltk.sentiment.vader import SentimentIntensityAnalyzer
#nltk.download('vader_lexicon')  --- need to download this stupid file
def sentiment_value(paragraph):
    analyser = SentimentIntensityAnalyzer()
    result = analyser.polarity_scores(paragraph)
    score = result['compound']
    return round(score,1)

for i in range(0,11641):
    values.append(sentiment_value(tweets[i])) 
len(values)

temp_data = frame[0:11641] #number is the number of rows in the csv for tweets (# of tweets)
temp_data.shape


SENTIMENT_VALUE = []
SENTIMENT = []
for i in range(0,11641):
    sent = values[i]
    if (sent<=1 and sent>=0.5):
        SENTIMENT.append('Very Positive')
        SENTIMENT_VALUE.append(5)
    elif (sent<0.5 and sent>0):
        SENTIMENT.append('Positive')
        SENTIMENT_VALUE.append(4)
    elif (sent==0):
        SENTIMENT.append('Neutral')
        SENTIMENT_VALUE.append(3)
    elif (sent<0 and sent>=-0.5):
        SENTIMENT.append('Negative')
        SENTIMENT_VALUE.append(2)
    else:
        SENTIMENT.append('Very Negative')
        SENTIMENT_VALUE.append(1)
		
temp_data['SENTIMENT'] = SENTIMENT
#this is a warning in this line - it works fine -- just re-run this line
temp_data['SENTIMENT_VALUE'] = SENTIMENT_VALUE


#importing into csv file
temp_data.to_csv('twitterdatamarch_sentiment.csv')
#temp_data.head()

# # This Python 3 environment comes with many helpful analytics libraries installed
# # It is defined by the kaggle/python docker image: https://github.com/kaggle/docker-python
# # For example, here's several helpful packages to load in 

# import numpy as np # linear algebra
# import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)
# from sklearn.model_selection import train_test_split # function for splitting data to train and test sets

# import nltk
# from nltk.corpus import stopwords
# from nltk.classify import SklearnClassifier

# from wordcloud import WordCloud,STOPWORDS
# import matplotlib.pyplot as plt
# #%matplotlib inline

# # Input data files are available in the "../input/" directory.
# # For example, running this (by clicking run or pressing Shift+Enter) will list the files in the input directory

# from subprocess import check_output

# data = pd.read_csv('Sentiment.csv')
# # Keeping only the neccessary columns
# data = data[['text','sentiment']]

# # Splitting the dataset into train and test set
# train, test = train_test_split(data,test_size = 0.1)
# test = pd.read_csv('twitterdataapril-tweets.csv')
# # Removing neutral sentiments
# train = train[train.sentiment != "Neutral"]

# train_pos = train[ train['sentiment'] == 'Positive']
# train_pos = train_pos['text']
# train_neg = train[ train['sentiment'] == 'Negative']
# train_neg = train_neg['text']

# def wordcloud_draw(data, color = 'black'):
    # words = ' '.join(data)
    # cleaned_word = " ".join([word for word in words.split()
                            # if 'http' not in word
                                # and not word.startswith('@')
                                # and not word.startswith('#')
                                # and word != 'RT'
                            # ])
    # wordcloud = WordCloud(stopwords=STOPWORDS,
                      # background_color=color,
                      # width=2500,
                      # height=2000
                     # ).generate(cleaned_word)
    # plt.figure(1,figsize=(13, 13))
    # plt.imshow(wordcloud)
    # plt.axis('off')
    # plt.show()
    
# print("Positive words")
# #wordcloud_draw(train_pos,'white')
# print("Negative words")
# #wordcloud_draw(train_neg)
# import nltk
# nltk.download('stopwords')
# tweets = []
# stopwords_set = set(stopwords.words("english"))
# for index, row in train.iterrows():
    # words_filtered = [e.lower() for e in row.text.split() if len(e) >= 3]
    # words_cleaned = [word for word in words_filtered
        # if 'http' not in word
        # and not word.startswith('@')
        # and not word.startswith('#')
        # and word != 'RT']
    # words_without_stopwords = [word for word in words_cleaned if not word in stopwords_set]
    # tweets.append((words_without_stopwords, row.sentiment))

# test_pos = test[ test['c14'] == 'Positive']
# test_pos = test_pos['c1']
# test_neg = test[ test['c14'] == 'Negative']
# test_neg = test_neg['c1']

# # Extracting word features
# def get_words_in_tweets(tweets):
    # all = []
    # for (words, sentiment) in tweets:
        # all.extend(words)
    # return all

# def get_word_features(wordlist):
    # wordlist = nltk.FreqDist(wordlist)
    # features = wordlist.keys()
    # return features
# w_features = get_word_features(get_words_in_tweets(tweets))

# def extract_features(document):
    # document_words = set(document)
    # features = {}
    # for word in w_features:
        # features['contains(%s)' % word] = (word in document_words)
    # return features

# wordcloud_draw(w_features)

# # Training the Naive Bayes classifier
# training_set = nltk.classify.apply_features(extract_features,tweets)
# classifier = nltk.NaiveBayesClassifier.train(training_set)

# neg_cnt = 0
# pos_cnt = 0
# for obj in test_neg: 
    # res =  classifier.classify(extract_features(obj.split()))
    # if(res == 'Negative'): 
        # neg_cnt = neg_cnt + 1
# for obj in test_pos: 
    # res =  classifier.classify(extract_features(obj.split()))
    # if(res == 'Positive'): 
        # pos_cnt = pos_cnt + 1
        
# print('[Negative]: %s/%s '  % (len(test_neg),neg_cnt))        
# print('[Positive]: %s/%s '  % (len(test_pos),pos_cnt))
